Fidelity-Constrained Anchoring for Black-Box Denoisers

We propose a fidelity-constrained framework that anchors the output of a black-box denoiser to its input without retraining and with little additional computation. The method linearly blends the denoised image with the input and selects the maximum blending factor that satisfies a prescribed local fidelity constraint using Peak Signal-to-Noise Ratio (PSNR) or Structural Similarity Index (SSIM). For PSNR control, a closed-form solution is obtained under a local constant-blending assumption. For SSIM control, we derive a tractable formulation based on inverse SSIM under the same assumption and solve it efficiently using iterative root finding. Experiments on DIV2K images with synthetic Gaussian noise and outputs from Real-ESRGAN and a non-local means denoiser show that the proposed anchoring strategy provides effective fidelity control while balancing denoising performance and statistical naturalness, as measured by the excess kurtosis of residual noise. In particular, SSIM-based anchoring yields more consistent behavior across noise levels than PSNR-based anchoring.

==> anc/README.txt <==
Supplementary Material for "Fidelity-Constrained Anchoring for Black-Box Denoisers"

These images show representative visual results obtained using Real-ESRGAN as a black-box denoiser under a challenging noise condition (noise standard deviation = 75). We use the first 10 images from the DIV2K validation set.

For size reduction, the central 800x600 region of each image was cropped.

The data consist of 40 images, named as follows:
[image_number]_0_original.png: The original image from DIV2K.
[image_number]_1_noisy.png:    The image with added noise.
[image_number]_2_denoised.png: The output of Real-ESRGAN.
[image_number]_3_ours.png:     The result of our framework.

All images are displayed at 100% scale. The SSIM anchor is set to 0.8.
